Permutation symmetry in large N Matrix Quantum Mechanics and Partition Algebras

We describe the implications of permutation symmetry for the state space and dynamics of quantum mechanical systems of matrices of general size $N$. We solve the general 11- parameter permutation invariant quantum matrix harmonic oscillator Hamiltonian and calculate the canonical partition function. The permutation invariant sector of the Hilbert space, for general Hamiltonians, can be described using partition algebra diagrams forming the bases of a tower of partition algebras $P_k(N)$. The integer $k$ is interpreted as the degree of matrix oscillator polynomials in the quantum mechanics. Families of interacting Hamiltonians are described which are diagonalised by a representation theoretic basis for the permutation invariant subspace which we construct for $ N \ge 2k $. These include Hamiltonians for which the low-energy states are permutation invariant and can give rise to large ground state degeneracies related to the dimensions of partition algebras. A symmetry-based mechanism for quantum many body scars discussed in the literature can be realised in these matrix systems with permutation symmetry. A mapping of the matrix index values to lattice sites allows a realisation of the mechanism in the context of modified Bose-Hubbard models. Extremal correlators analogous to those studied in AdS/CFT are shown to obey selection rules based on Clebsch-Gordan multiplicities (Kronecker coefficients) of symmetric groups.

==> anc/Construction_of_Matrix_Units.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## This Sage notebook is part of the ancillary files associated with the paper\n",
    "## \"Large N Permutation Symmetry in Matrix Quantum Mechanics and Partition Algebras\"\n",
    "## It gives explicit constructions of matrix units for the partition algebras P_2(N), P_3(N)\n",
    "## and the symmetrised partition algebras SP_2(N), SP_3(N).\n",
    "## Matrix units form a basis for P_k(N) and have labels \\Lambda_1, \\Lambda_2, \\mu, \\nu, in the notation used in the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "## For the construction of matrix units for P_2(N) we need to define two auxillary algebras\n",
    "## and a polynomial ring R for the parameter N.\n",
    "## The first auxillary algebra is P_1(N), which is used to construct elements whose eigenvalues correspond\n",
    "## to multiplicity labels \\mu, \\nu of the matrix units (in the notation of the paper).\n",
    "## The second auxillary algebra is the group algebra of S_2, used to detect the \\Lambda_2 label\n",
    "## (in the notation of the paper).\n",
    "## We also define P_2(N), which is used to construct central elements whose eigenvalues correspond to the\n",
    "## label \\Lambda_1.\n",
    "R.<N> = QQ[] ## Polynomial ring QQ[N] with N as indeterminate and fractional coefficients\n",
    "PA1 = PartitionAlgebra(1,N,R) ## Partition algebra on 2 vertices, with coefficients in QQ[N] and with N as parameter\n",
    "PA2 = PartitionAlgebra(2,N,R) ## Partition algebra on 4 vertices, with coefficients in QQ[N] and with N as parameter\n",
    "Sk = SymmetricGroup(2) # Symmetric group of permutations of 2 objects\n",
    "CSk = SymmetricGroupAlgebra(R,2) # The symmetric group algebra of linear combinations (coefficients in QQ[N])\n",
    "## The symmetric group algebra is automatically compatible  with(embedded in) the partition algebra within Sage.\n",
    "\n",
    "## To distinguish all labels \\Lambda_1, \\Lambda_2, \\mu, \\nu on Q^\\Lambda_1_{\\Lambda_2,\\mu,\\nu}\n",
    "## we use four commuting operators on P_2(N). To project to S_k invariants we will also use a S_k projector.\n",
    "\n",
    "## The first commuting element corresponds to \\sum_{\\sigma \\in S_N} \\sigma \\otimes \\sigma.\n",
    "## It can be written as a sum over Jucys-Murphy elements in P_2(N). It detects \\Lambda_1\n",
    "T2PA2 = sum(PA2.jucys_murphy_element(i/2) for i in [1..2*2])+(N*(N-1)/2-N*2)*PA2.one()\n",
    "\n",
    "## To detect \\Lambda_2 we use the corresponding element in S_2\n",
    "T2CS2 = sum(CSk.jucys_murphy(i) for i in [1..2])\n",
    "\n",
    "## For the label \\mu we use\n",
    "T2PA1_L = sum(CSk(t.inverse())*PA2(sum(PA1.jucys_murphy_element(i/2) for i in [1..2*1])+(N*(N-1)/2-N*1)*PA1.one())*CSk(t) for t in Sk )\n",
    "\n",
    "## To detect \\nu we use the same operator but acting on the right.\n",
    "## (We define the same element twice for pedagogical reasons, we could have re-used T2PA1_L, as you will see in a few lines.)\n",
    "T2PA1_R = sum(CSk(t.inverse())*PA2(sum(PA1.jucys_murphy_element(i/2) for i in [1..2*1])+(N*(N-1)/2-N*1)*PA1.one())*CSk(t) for t in Sk )\n",
    "\n",
    "## We define the \"diagonal\" operator T2_diag as the operator that detects \\Lambda_1 and \\Lambda_2. It has the same\n",
    "## eigenvalues acting on the right as it does acting on the left (but only in the subspace of S_k invariants in P_2(N)).\n",
    "T2_diag = (T2PA2+T2CS2)\n",
    "\n",
    "## Since we are interested in the S_2 invariant subspace we can simultaneously diagonalize the S_2 projector\n",
    "## and pick out those elements with eigenvalues 1. The matrix SkProjection is a 15 x 15 matrix encoding how\n",
    "## a partition algebra element gets mapped under d -> 1/2 \\sum_{tau in S_2} \\tau d \\tau^{-1}.\n",
    "SkProjection = 1/2*matrix(R, [sum(CSk(t)*d*CSk(t.inverse()) for t in Sk).to_vector() for d in PA2.basis()])\n",
    "\n",
    "## The total T matrix to be diagonalized is\n",
    "TMatrix = 100*SkProjection+T2_diag.to_matrix()+10*T2PA1_L.to_matrix()+1000*T2PA1_R.to_matrix(side='right')\n",
    "## The powers of 10 are used to break any accidental degeneracy that could happen.\n",
    "## For example, it will be easy to find the S_2 invariant eigenvectors\n",
    "## as their eigenvalues will have constant part of order 100."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1/32768) * (2*x - 2021*N^2 + 2021*N - 202) * (2*x - 2021*N^2 + 2061*N - 202) * (2*x - 2021*N^2 + 4043*N - 202) * (2*x - 2021*N^2 + 4043*N - 198) * (2*x - 2021*N^2 + 4043*N - 2) * (2*x - 2021*N^2 + 4043*N + 2) * (2*x - 2021*N^2 + 4063*N - 202) * (2*x - 2021*N^2 + 4063*N - 2) * (2*x - 2021*N^2 + 6021*N - 202) * (2*x - 2021*N^2 + 6043*N - 202) * (2*x - 2021*N^2 + 6043*N + 2) * (2*x - 2021*N^2 + 6061*N - 202) * (2*x - 2021*N^2 + 6063*N - 202) * (2*x - 2021*N^2 + 6065*N - 206) * (2*x - 2021*N^2 + 6065*N - 198)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[(2021/2*N^2 - 2021/2*N + 101,\n",
       "  [\n",
       "  (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 2061/2*N + 101,\n",
       "  [\n",
       "  (0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/N)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 4043/2*N + 101,\n",
       "  [\n",
       "  (0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, -4/N)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 4043/2*N + 99,\n",
       "  [\n",
       "  (0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, -1, 1, 0, 0)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 4043/2*N + 1,\n",
       "  [\n",
       "  (0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, -1, 0, 0)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 4043/2*N - 1,\n",
       "  [\n",
       "  (0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1, 0, 0)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 4063/2*N + 101,\n",
       "  [\n",
       "  (0, 1, 1, 0, -2/N, 0, 0, -1/N, 0, 0, -1/N, -1/N, -1/N, 0, 4/N^2)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 4063/2*N + 1,\n",
       "  [\n",
       "  (0, 1, -1, 0, 0, 0, 0, -1/N, 0, 0, -1/N, 1/N, 1/N, 0, 0)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 6021/2*N + 101,\n",
       "  [\n",
       "  (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/N)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 6043/2*N + 101,\n",
       "  [\n",
       "  (0, 0, 0, 0, 0, 1, 0, -1/N, 0, 1, -1/N, -1/N, -1/N, -2/N, 4/N^2)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 6043/2*N - 1,\n",
       "  [\n",
       "  (0, 0, 0, 0, 0, 1, 0, -1/N, 0, -1, 1/N, -1/N, 1/N, 0, 0)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 6061/2*N + 101,\n",
       "  [\n",
       "  (0, 0, 0, 1, -1/N, 0, 0, 0, 0, 0, 0, 0, 0, -1/N, 1/N^2)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 6063/2*N + 101,\n",
       "  [\n",
       "  (1, -1/N, -1/N, -1/N, 2/N^2, -1/N, 0, 1/N^2, 0, -1/N, 1/N^2, 1/N^2, 1/N^2, 2/N^2, -4/N^3)\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 6065/2*N + 103,\n",
       "  [\n",
       "  (1, -1/N, -1/N, -1/(N^2 - N), 1/(N^2 - N), -1/N, (-1/2*N + 1)/N, 1/2/N, (-1/2*N + 1)/N, -1/N, 1/2/N, 1/2/N, 1/2/N, 1/(N^2 - N), -1/(N^2 - N))\n",
       "  ],\n",
       "  1),\n",
       " (2021/2*N^2 - 6065/2*N + 99,\n",
       "  [\n",
       "  (0, 0, 0, 0, 0, 0, 1, -1/N, -1, 0, 1/N, 1/N, -1/N, 0, 0)\n",
       "  ],\n",
       "  1)]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## As a first check we can make sure that TMatrix has no degeneracies\n",
    "print(TMatrix.characteristic_polynomial().factor())\n",
    "## We find eigenvalues with order 100 constant parts and they belong to the eigenvalue 1 eigenspace of the S_2 projector.\n",
    "## These are the eigenvectors we are interested in. The eigenvalues with order 1 constants belong to the eigenvalue 0 subspace.\n",
    "\n",
    "## The matrix units are the eigenvectors of TMatrix\n",
    "TMatrix.eigenvectors_right()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/2*(N - 3)*N"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## Now we want to confirm that they multiply as matrix units.\n",
    "## For this, we need to properly label the eigenvectors by their eigenvalues of T2PA2, T2CS2, T2PA1_L, T2PA1_R\n",
    "## We do this by constructing a list of eigenvectors together with its 4 eigenvalues.\n",
    "\n",
    "## For this purpose it will be useful to define an auxillary function that takes in one of the commuting operators\n",
    "## together with an eigenvector and returns the corresponding eigenvalue.\n",
    "\n",
    "## We have defined the function such that the first argument should be T2*Q and the second should be Q.\n",
    "## In general ev(P,Q) solves equation P == aQ for a, where P and Q are partition algebra elements.\n",
    "def ev(T2Q, Q):\n",
    "    a = var('a')\n",
    "    return (solve([x == 0 for x in (T2Q).to_vector()-a*Q.to_vector()], a)[0][0].rhs().factor())\n",
    "\n",
    "## For example\n",
    "Q = N^3*(N-1)*PA2.from_vector(TMatrix.eigenvectors_right()[10][1][0])\n",
    "ev(T2PA2*Q,Q)\n",
    "## The extra factor N^3*(N-1) is needed to make sure the vector has no factors of N in the denominators.\n",
    "## Factors of N in the denominators are not allowed because we PA2 is defined with coefficients in a polynomial ring in N."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "## First extract all the eigenvectors and multiply by appropriate factors of N to make each component a polynomial in N (as opposed to rational function)\n",
    "eigvecs = [PA2.from_vector(N^3*(N-1)*v[1][0]) for v in TMatrix.eigenvectors_right()]\n",
    "## Loop through each eigenvector and extract the four eigenvalues corresponding to the four commuting elements\n",
    "## (and restrict to the eigenvectors with eigenvalue one with respect to the S_2 projector)\n",
    "Qbasis = ([[ev(T2PA2*Q,Q),ev(T2CS2*Q,Q),ev(T2PA1_L*Q,Q),ev(Q*T2PA1_R,Q),Q.to_vector()] for Q in eigvecs if SkProjection*Q.to_vector()==Q.to_vector()])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{([], [2], 0, 0): P{{-2}, {-1}, {1}, {2}},\n",
       " ([], [2], 1, 0): -1/N*P{{-2}, {-1}, {1}, {2}} + P{{-2}, {-1}, {1, 2}},\n",
       " ([1],\n",
       "  [2],\n",
       "  2,\n",
       "  2): -4/N*P{{-2}, {-1}, {1}, {2}} + P{{-2}, {-1, 1}, {2}} + P{{-2}, {-1, 2}, {1}} + P{{-2, 1}, {-1}, {2}} + P{{-2, 2}, {-1}, {1}},\n",
       " ([1],\n",
       "  [1, 1],\n",
       "  2,\n",
       "  2): -P{{-2}, {-1, 1}, {2}} + P{{-2}, {-1, 2}, {1}} + P{{-2, 1}, {-1}, {2}} - P{{-2, 2}, {-1}, {1}},\n",
       " ([1],\n",
       "  [2],\n",
       "  1,\n",
       "  2): 4/N^2*P{{-2}, {-1}, {1}, {2}} - 2/N*P{{-2}, {-1}, {1, 2}} - 1/N*P{{-2}, {-1, 1}, {2}} + P{{-2}, {-1, 1, 2}} - 1/N*P{{-2}, {-1, 2}, {1}} - 1/N*P{{-2, 1}, {-1}, {2}} + P{{-2, 1, 2}, {-1}} - 1/N*P{{-2, 2}, {-1}, {1}},\n",
       " ([], [2], 0, 1): -1/N*P{{-2}, {-1}, {1}, {2}} + P{{-2, -1}, {1}, {2}},\n",
       " ([1],\n",
       "  [2],\n",
       "  2,\n",
       "  1): 4/N^2*P{{-2}, {-1}, {1}, {2}} - 1/N*P{{-2}, {-1, 1}, {2}} - 1/N*P{{-2}, {-1, 2}, {1}} - 2/N*P{{-2, -1}, {1}, {2}} + P{{-2, -1, 1}, {2}} + P{{-2, -1, 2}, {1}} - 1/N*P{{-2, 1}, {-1}, {2}} - 1/N*P{{-2, 2}, {-1}, {1}},\n",
       " ([],\n",
       "  [2],\n",
       "  1,\n",
       "  1): 1/N^2*P{{-2}, {-1}, {1}, {2}} - 1/N*P{{-2}, {-1}, {1, 2}} - 1/N*P{{-2, -1}, {1}, {2}} + P{{-2, -1}, {1, 2}},\n",
       " ([1],\n",
       "  [2],\n",
       "  1,\n",
       "  1): -4/N^3*P{{-2}, {-1}, {1}, {2}} + 2/N^2*P{{-2}, {-1}, {1, 2}} + 1/N^2*P{{-2}, {-1, 1}, {2}} - 1/N*P{{-2}, {-1, 1, 2}} + 1/N^2*P{{-2}, {-1, 2}, {1}} + 2/N^2*P{{-2, -1}, {1}, {2}} - 1/N*P{{-2, -1}, {1, 2}} - 1/N*P{{-2, -1, 1}, {2}} + P{{-2, -1, 1, 2}} - 1/N*P{{-2, -1, 2}, {1}} + 1/N^2*P{{-2, 1}, {-1}, {2}} - 1/N*P{{-2, 1, 2}, {-1}} + 1/N^2*P{{-2, 2}, {-1}, {1}},\n",
       " ([2],\n",
       "  [2],\n",
       "  1,\n",
       "  1): -(1/(N^2-N))*P{{-2}, {-1}, {1}, {2}} + (1/(N^2-N))*P{{-2}, {-1}, {1, 2}} + 1/2/N*P{{-2}, {-1, 1}, {2}} - 1/N*P{{-2}, {-1, 1, 2}} + 1/2/N*P{{-2}, {-1, 2}, {1}} + (1/(N^2-N))*P{{-2, -1}, {1}, {2}} - (1/(N^2-N))*P{{-2, -1}, {1, 2}} - 1/N*P{{-2, -1, 1}, {2}} + P{{-2, -1, 1, 2}} - 1/N*P{{-2, -1, 2}, {1}} + 1/2/N*P{{-2, 1}, {-1}, {2}} + ((-1/2*N+1)/N)*P{{-2, 1}, {-1, 2}} - 1/N*P{{-2, 1, 2}, {-1}} + 1/2/N*P{{-2, 2}, {-1}, {1}} + ((-1/2*N+1)/N)*P{{-2, 2}, {-1, 1}},\n",
       " ([1, 1],\n",
       "  [1, 1],\n",
       "  1,\n",
       "  1): 1/N*P{{-2}, {-1, 1}, {2}} - 1/N*P{{-2}, {-1, 2}, {1}} - 1/N*P{{-2, 1}, {-1}, {2}} + P{{-2, 1}, {-1, 2}} + 1/N*P{{-2, 2}, {-1}, {1}} - P{{-2, 2}, {-1, 1}}}"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## To mimic the structure of matrix units, it would be nice to map this list of eigenvectors into a dictionary\n",
    "## of the form Q[Lambda_1,Lambda_2, mu, nu], containing the appropriate matrix units.\n",
    "## This can be done by defining three dictionaries (maps) from the eigenvalues to the appropriate labels\n",
    "PASym = PartitionAlgebra(2,N,SR)\n",
    "L1 = {R(1/2*(N-1)*N): Partition([]), R((N-3)*N/2): Partition([1]), R(1/2*(N - 1)*(N - 4)): Partition([2]), R(1/2*(N - 5)*N): Partition([1,1])}\n",
    "## Note that, in the paper \\Lambda_1 is an integer partition of N. When N >= 2*2, these partitions can\n",
    "## be described in a manner independent of N, by stripping off the largest part.\n",
    "## For example Partition([N]) -> Partition([]), Partition([N-1,1]) -> Partition([1]), and so on.\n",
    "## We use this description here, because Sage can not have parameters in the definition of Partitions.\n",
    "L2 = {1: Partition([2]), -1: Partition([1,1])}\n",
    "mu = {R((N - 1)*N): 0, R((N - 3)*N): 1,  R((N - 2)*N): 2}\n",
    "nu = {R((N - 1)*N): 0, R((N - 3)*N): 1,  R((N - 2)*N): 2}\n",
    "Q = {(L1[R(q[0])],L2[R(q[1])],mu[R(q[2])],nu[R(q[3])]): (PASym.from_vector(q[4]/(N-1)/N^3)) for q in Qbasis}\n",
    "Q"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## In the k=3 case we will only look for the multiplicity free matrix units\n",
    "## Nevertheless, directly solving for eigenvectors of T_2, with N as a parameter,\n",
    "## does not seem feasible on a simple laptop (T_2 is a 203 by 203 symbolic matrix).\n",
    "## We take a different approach here.\n",
    "## The idea is to find eigenvectors of T_2 for a range of integer choices of N.\n",
    "## We then use Lagrange interpolation, for each component in the eigenvector,\n",
    "## to find a polynomial in N describing an eigenvector for general N."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "## We initialize a polynomial ring R with unknown N, over the rationals,\n",
    "## a partition algebra P_3(N) over R, and the symmetric group algebra over R\n",
    "R.<N> = QQ[]\n",
    "PA3 = PartitionAlgebra(3,N,R)\n",
    "Sk = SymmetricGroup(3)\n",
    "CSk = SymmetricGroupAlgebra(R,3)\n",
    "## Since we only aim to find the multiplicity free matrix units,\n",
    "## we will only need T_2 and the projection to SP_3(N) here.\n",
    "T2PA3 = sum(PA3.jucys_murphy_element(i/2) for i in [1..2*3])+(N*(N-1)/2-N*3)*PA3.one()\n",
    "SkProjection = 1/6*matrix(R, [sum(CSk(t)*d*CSk(t.inverse()) for t in Sk).to_vector() for d in PA3.basis()])\n",
    "## Define the total matrix to be diagonalized\n",
    "TMatrix=T2PA3.to_matrix()+600*SkProjection"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## The first matrix unit has eigenvalue\n",
    "e = 1/2*(N-3)*(N-4)+600\n",
    "## To find its eigenvectors we look for the (integer) kernel of the matrix\n",
    "M = (TMatrix-matrix.identity(203)*e).transpose()\n",
    "## The integer kernel is 1-dimensional. Its basis is the eigenvector we are looking for.\n",
    "## We will compute the eigenvector for N in the list x\n",
    "x = range(50,100,9)\n",
    "## and record it in the matrix Y\n",
    "Y = matrix([(M.subs(N=p)).change_ring(ZZ).integer_kernel().basis()[0] for p in x])\n",
    "## We then use Lagrange interpolation in each component to find an interpolating polynomial in N\n",
    "U1 = vector(R,[R.lagrange_polynomial(zip(x,Y[:,i].list())) for i in range(Y.ncols())])\n",
    "## We confirm that this eigenvector has the correct eigenvalue.\n",
    "a = var('a')\n",
    "solve([eq == 0 for eq in TMatrix*U1-a*U1], a)[0][0].rhs() == e"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## The steps are identical for the second matrix unit\n",
    "x = range(50,100,9)\n",
    "e = 1/2*(N-1)*(N-6)+600\n",
    "M = (TMatrix-matrix.identity(203)*e).transpose()\n",
    "Y = matrix([(M.subs(N=p)).change_ring(ZZ).integer_kernel().basis()[0] for p in x])\n",
    "U2 = vector(R,[R.lagrange_polynomial(zip(x,Y[:,i].list())) for i in range(Y.ncols())])\n",
    "a = var('a')\n",
    "solve([eq == 0 for eq in TMatrix*U2-a*U2], a)[0][0].rhs() == e"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## and for the third matrix unit.\n",
    "x = range(50,100,9)\n",
    "e = 1/2*(N-0)*(N-7)+600\n",
    "M = (TMatrix-matrix.identity(203)*e).transpose()\n",
    "Y = matrix([(M.subs(N=p)).change_ring(ZZ).integer_kernel().basis()[0] for p in x])\n",
    "U3 = vector(R,[R.lagrange_polynomial(zip(x,Y[:,i].list())) for i in range(Y.ncols())])\n",
    "a = var('a')\n",
    "solve([eq == 0 for eq in TMatrix*U3-a*U3], a)[0][0].rhs() == e"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## Technically, this completes the computation.\n",
    "## However, the matrix units can contain up to 203 diagrams\n",
    "## It is useful to reduce the number by only printing certain representatives.\n",
    "## The full set of diagrams is then obtained from the set of representatives by\n",
    "## S_3 symmetrisation. Below, we implement a method for picking out representatives."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## The method is simple. We introduce an ordering of the basis elements of P_3(N).\n",
    "## We then put the basis elements into orbits, related by S_3 symmetrisation.\n",
    "## We define the representative of an orbit as the smallest element according to the above ordering.\n",
    "## We can scan through the diagrams contained in a matrix unit and remove\n",
    "## all diagrams which are not representatives of an orbit."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "## diagramsordering is a dictionary which assign an integer between 0 and 202\n",
    "## to each diagram basis element. This defines an ordering of basis elements\n",
    "## through the usual ordering of integers.\n",
    "diagramsordering = {PA3.basis().list()[i]: i for i in range(len(PA3.basis()))}\n",
    "## To place the basis elements into orbits we have to define the action\n",
    "## of S_3 on the diagrams. This is given by the function act. It takes\n",
    "## a diagram d, and an element g of S_3 as input and returns the diagram\n",
    "## d permuted by according to g*d*g^{-1}.\n",
    "act = lambda d, g: CSk(g)*d*CSk(g.inverse())\n",
    "## It will be useful to define a function orb that takes a diagram as input\n",
    "## and returns the S_3 orbit.\n",
    "orb = lambda d: set(diagramsordering[act(d,g)] for g in Sk)\n",
    "## toPerm = lambda g: [diagramsordering[act(d,g)] for d in PA3.basis()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "## U1Sym will be the eigenvector U1, with non-representative diagrams filtered out.\n",
    "U1Sym = vector(R,[U1[i] if i == min(orb(PA3.basis().list()[i])) else 0 for i in range(203) ])\n",
    "## Sage has the capacity to print the corresponding element of P_3(N)\n",
    "## as diagrams. Note that we have made a particular choice of normalization.\n",
    "PA3SR = PartitionAlgebra(3,N,SR)\n",
    "latex.extra_preamble('')\n",
    "latex.add_to_preamble('\\\\usepackage[margin=2cm,a4paper,landscape]{geometry}')\n",
    "## Replace view() with latex() to print the corresponding LaTeX code\n",
    "view(PA3SR.from_vector( vector(SR,[u.factor()/N/(N-1)/(N-2)/(N-3)/(N-4) if u != 0 else 0 for u in U1Sym])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "## Similarly for U2\n",
    "U2Sym = vector(R,[U2[i] if i == min(orb(PA3.basis().list()[i])) else 0 for i in range(203) ])\n",
    "PA3SR = PartitionAlgebra(3,N,SR)\n",
    "latex.extra_preamble('')\n",
    "latex.add_to_preamble('\\\\usepackage[margin=2cm,a4paper,landscape]{geometry}')\n",
    "view(PA3SR.from_vector( vector(SR,[u.factor()/N/(N-1)/(N-2)/(N-3)/(N-4) if u != 0 else 0 for u in U2Sym])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\\left(-\\frac{1}{{\\left(N - 1\\right)} {\\left(N - 2\\right)} {\\left(N - 3\\right)} {\\left(N - 4\\right)} N}\\right)\\begin{tikzpicture}[scale = 0.5,thick, baseline={(0,-1ex/2)}] \n",
       "\\tikzstyle{vertex} = [shape = circle, minimum size = 7pt, inner sep = 1pt] \n",
       "\\node[vertex] (G--3) at (3.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-1) at (0.0, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--2) at (1.5, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--1) at (0.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-3) at (3.0, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-2) at (1.5, 1) [shape = circle, draw] {}; \n",
       "\\draw[] (G-1) .. controls +(1, -1) and +(-1, 1) .. (G--3); \n",
       "\\draw[] (G-3) .. controls +(-1, -1) and +(1, 1) .. (G--1); \n",
       "\\end{tikzpicture} + \\left(-\\frac{1}{{\\left(N - 1\\right)} {\\left(N - 2\\right)} {\\left(N - 3\\right)} {\\left(N - 4\\right)} N}\\right)\\begin{tikzpicture}[scale = 0.5,thick, baseline={(0,-1ex/2)}] \n",
       "\\tikzstyle{vertex} = [shape = circle, minimum size = 7pt, inner sep = 1pt] \n",
       "\\node[vertex] (G--3) at (3.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-1) at (0.0, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--2) at (1.5, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-2) at (1.5, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--1) at (0.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-3) at (3.0, 1) [shape = circle, draw] {}; \n",
       "\\draw[] (G-1) .. controls +(1, -1) and +(-1, 1) .. (G--3); \n",
       "\\draw[] (G-2) .. controls +(0, -1) and +(0, 1) .. (G--2); \n",
       "\\end{tikzpicture} + \\left(\\frac{1}{{\\left(N - 1\\right)} {\\left(N - 2\\right)} {\\left(N - 3\\right)} {\\left(N - 4\\right)}}\\right)\\begin{tikzpicture}[scale = 0.5,thick, baseline={(0,-1ex/2)}] \n",
       "\\tikzstyle{vertex} = [shape = circle, minimum size = 7pt, inner sep = 1pt] \n",
       "\\node[vertex] (G--3) at (3.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-1) at (0.0, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--2) at (1.5, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-2) at (1.5, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--1) at (0.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-3) at (3.0, 1) [shape = circle, draw] {}; \n",
       "\\draw[] (G-1) .. controls +(1, -1) and +(-1, 1) .. (G--3); \n",
       "\\draw[] (G-2) .. controls +(0, -1) and +(0, 1) .. (G--2); \n",
       "\\draw[] (G-3) .. controls +(-1, -1) and +(1, 1) .. (G--1); \n",
       "\\end{tikzpicture} + \\left(\\frac{1}{{\\left(N - 1\\right)} {\\left(N - 2\\right)} {\\left(N - 3\\right)} {\\left(N - 4\\right)} N}\\right)\\begin{tikzpicture}[scale = 0.5,thick, baseline={(0,-1ex/2)}] \n",
       "\\tikzstyle{vertex} = [shape = circle, minimum size = 7pt, inner sep = 1pt] \n",
       "\\node[vertex] (G--3) at (3.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-1) at (0.0, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--2) at (1.5, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-3) at (3.0, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--1) at (0.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-2) at (1.5, 1) [shape = circle, draw] {}; \n",
       "\\draw[] (G-1) .. controls +(1, -1) and +(-1, 1) .. (G--3); \n",
       "\\draw[] (G-3) .. controls +(-0.75, -1) and +(0.75, 1) .. (G--2); \n",
       "\\end{tikzpicture} + \\left(-\\frac{1}{{\\left(N - 1\\right)} {\\left(N - 2\\right)} {\\left(N - 3\\right)} {\\left(N - 4\\right)}}\\right)\\begin{tikzpicture}[scale = 0.5,thick, baseline={(0,-1ex/2)}] \n",
       "\\tikzstyle{vertex} = [shape = circle, minimum size = 7pt, inner sep = 1pt] \n",
       "\\node[vertex] (G--3) at (3.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-1) at (0.0, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--2) at (1.5, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-3) at (3.0, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--1) at (0.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-2) at (1.5, 1) [shape = circle, draw] {}; \n",
       "\\draw[] (G-1) .. controls +(1, -1) and +(-1, 1) .. (G--3); \n",
       "\\draw[] (G-3) .. controls +(-0.75, -1) and +(0.75, 1) .. (G--2); \n",
       "\\draw[] (G-2) .. controls +(-0.75, -1) and +(0.75, 1) .. (G--1); \n",
       "\\end{tikzpicture} + \\left(\\frac{1}{{\\left(N - 1\\right)} {\\left(N - 2\\right)} {\\left(N - 3\\right)} {\\left(N - 4\\right)} N}\\right)\\begin{tikzpicture}[scale = 0.5,thick, baseline={(0,-1ex/2)}] \n",
       "\\tikzstyle{vertex} = [shape = circle, minimum size = 7pt, inner sep = 1pt] \n",
       "\\node[vertex] (G--3) at (3.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-3) at (3.0, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--2) at (1.5, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-2) at (1.5, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--1) at (0.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-1) at (0.0, 1) [shape = circle, draw] {}; \n",
       "\\draw[] (G-3) .. controls +(0, -1) and +(0, 1) .. (G--3); \n",
       "\\draw[] (G-2) .. controls +(0, -1) and +(0, 1) .. (G--2); \n",
       "\\end{tikzpicture} + \\left(-\\frac{1}{{\\left(N - 1\\right)} {\\left(N - 2\\right)} {\\left(N - 3\\right)} {\\left(N - 4\\right)}}\\right)\\begin{tikzpicture}[scale = 0.5,thick, baseline={(0,-1ex/2)}] \n",
       "\\tikzstyle{vertex} = [shape = circle, minimum size = 7pt, inner sep = 1pt] \n",
       "\\node[vertex] (G--3) at (3.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-3) at (3.0, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--2) at (1.5, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-2) at (1.5, 1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G--1) at (0.0, -1) [shape = circle, draw] {}; \n",
       "\\node[vertex] (G-1) at (0.0, 1) [shape = circle, draw] {}; \n",
       "\\draw[] (G-3) .. controls +(0, -1) and +(0, 1) .. (G--3); \n",
       "\\draw[] (G-2) .. controls +(0, -1) and +(0, 1) .. (G--2); \n",
       "\\draw[] (G-1) .. controls +(0, -1) and +(0, 1) .. (G--1); \n",
       "\\end{tikzpicture}"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## and U3\n",
    "U3Sym = vector(R,[U3[i] if i == min(orb(PA3.basis().list()[i])) else 0 for i in range(203) ])\n",
    "PA3SR = PartitionAlgebra(3,N,SR)\n",
    "latex.extra_preamble('')\n",
    "latex.add_to_preamble('\\\\usepackage[margin=2cm,a4paper,landscape]{geometry}')\n",
    "view(PA3SR.from_vector( vector(SR,[u.factor()/N/(N-1)/(N-2)/(N-3)/(N-4) if u != 0 else 0 for u in U3Sym])))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.3",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

